PRECOG: PREdiction Conditioned On Goals in Visual Multi-Agent Settings

For autonomous vehicles (AVs) to behave appropriately on roads populated by human-driven vehicles, they must be able to reason about the uncertain intentions and decisions of other drivers from rich perceptual information. Towards these capabilities, we present a probabilistic forecasting model of future interactions between a variable number of agents. We perform both standard forecasting and the novel task of conditional forecasting, which reasons about how all agents will likely respond to the goal of a controlled agent (here, the AV). We train models on real and simulated data to forecast vehicle trajectories given past positions and LIDAR. Our evaluation shows that our model is substantially more accurate in multi-agent driving scenarios compared to existing state-of-the-art. Beyond its general ability to perform conditional forecasting queries, we show that our model's predictions of all agents improve when conditioned on knowledge of the AV's goal, further illustrating its capability to model agent interactions.

==> latex_image_dep.py <==

import argparse
import glob
import os

def parse_deps_from_file(dep_fn, image_exts=['.jpg', '.png', '.pdf'], write=True, root=None):
    """Recursively search the current directory for images, and find those
    that were not used in the pdflatex log.

    :param dep_fn: path to .log file output by pdflatex
    :param image_exts: list of image extensions
    :param write: whether to write the lists to file
    :returns: list of dependent images
    :rtype: list

    """
    ims = []

    if root is None: root = os.getcwd()
    root = os.path.realpath(root)
        
    for ext in image_exts:
        ims.extend(glob.glob('{}/**/*{}'.format(root, ext), recursive=True))

    assert(os.path.isfile(dep_fn))

    lines = open(dep_fn, 'r').readlines()
    im_deps = []

    f_str = 'File: '
    for l in lines:
        f_idx = l.find(f_str)
        if f_idx >= 0:
            for e in image_exts:
                e_idx = l.find(e)
                if e_idx >= 0:
                    start_idx = f_idx + len(f_str) 
                    fn = l[start_idx:e_idx + len(e)]
                    im_deps.append(os.path.abspath(fn))

    ims = set(ims)
    im_deps = set(im_deps)
    not_required = ims - im_deps
    not_provided = im_deps - ims
    n_not_required = len(not_required)
    n_not_provided = len(not_provided)
    
    if len(not_required) > 0: print("Found {} deletable images below '{}'".format(n_not_required, root))
    else: print("Found no deletable images")
    if len(not_provided) > 0: print("Found {} images not provided below '{}'".format(n_not_provided, root))
    else: print("Found all provided images")
    
    if write:
        im_deps_fn = dep_fn + '.required'
        with open(im_deps_fn, 'w') as f:
            for i in im_deps:
                f.write(i + '\n')
        im_deps_fn = dep_fn + '.notrequired'
        with open(im_deps_fn, 'w') as f:
            for i in sorted(list(not_required)):
                f.write(i + '\n')
        im_deps_fn = dep_fn + '.notprovided'
        with open(im_deps_fn, 'w') as f:
            for i in sorted(list(not_provided)):
                f.write(i + '\n')
    return im_deps

if __name__ == '__main__':
    parser = argparse.ArgumentParser()
    parser.add_argument('dep')
    parser.add_argument('--root', default=None)
    args = parser.parse_args()
    parse_deps_from_file(args.dep, root=args.root)

